Impact on floating thin elastic sheets: A mathematical model

We investigate impact of a sphere onto a floating elastic sheet and the resulting formation and evolution of wrinkles in the sheet. Following impact, we observe a radially propagating wave, beyond which the sheet remains approximately planar but is decorated by a series of radial wrinkles whose wavelength grows in time. We develop a mathematical model to describe these phenomena by exploiting the asymptotic limit in which the bending stiffness is small compared to stresses in the sheet. The results of this analysis show that, at a time $t$ after impact, the transverse wave is located at a radial distance $r\sim t^{1/2}$ from the impactor, in contrast to the classic $r\sim t^{2/3}$ scaling observed for capillary--inertia ripples produced by dropping a stone into a pond. We describe the shape of this wave, starting from the simplest case of a point impactor, but subsequently addressing a finite-radius spherical impactor, contrasting this case with the classic Wagner theory of impact. We show also that the coarsening of wrinkles in the flat portion of the sheet is controlled by the inertia of the underlying liquid: short-wavelength, small-amplitude wrinkles form at early times since they accommodate the geometrically-imposed compression without significantly displacing the underlying liquid. As time progresses, the liquid accelerates and the wrinkles grow larger and coarsen. We explain this coarsening quantitatively using numerical simulations and scaling arguments, and we compare our predictions with experimental data.

==> prldata/breakingupdata.m <==
a = load('finndata2.txt');

for i = 1:length(a)
    table = a(i,:);
    save(strcat('brokenupdata2/finndata',num2str(i),'.txt'),'-ascii','table');
end

==> prldata/figpref.m <==
function figpref(varargin)
% This selects default font sizes and line widths to make figures
% more suitable for specific destinations (for example, larger
% fonts for small bitmaps files intended for presentation on the
% Web)
%
% Usage:
%   o  place in your matlab path
%   o  run without parameters for a menu
%   o  you can skip the menu by supplying the desired choice as the
%      first parameter
%
% Version: 0.0.1
%
% Author: Colin Macdonald (http://www.math.sfu.ca/~cbm)
% license: GPL
%
% Please send me improvements, etc at cbm[at]sfu[dot]ca

% Option 4 added by Dominic Vella
  
  if (nargin == 0) 
    disp(' Setup figure preferences');
    disp('   0) on screen viewing');
    disp('   1) small bitmap creation (for Web)');
    disp('   2) small .eps file creation (for side-by-side on page)');
    disp('   3) large .eps file creation (full width figures)');
    disp('   4) figure preferences for Dominic Vella’');
    disp('   9) other');
   
    wh = input('choose #:  ');
  else
    wh = varargin{1};
  end
  
  % First, reset everything to the way it was when matlab started
  % I found these defaults by starting matlab and using
  % get(0, 'whatever')
  % IMPORTANT: This should reset everything changed by the other
  % modes!
  set(0, 'DefaultAxesFontSize', 10)
  set(0, 'DefaultAxesLineWidth', .5);
  set(0, 'DefaultLineLineWidth', .5);
  set(0, 'DefaultPatchLineWidth', .5);
  set(0, 'DefaultLineMarkerSize', 6);
  
  switch wh
   case 0
    disp('setting figure preferences for on screen viewing');
    % this is done by the defaults above
    
   case 1
    disp('setting figure preferences for small bitmap creation');
    disp('** This is intended to create small (-r40) bitmaps');
    disp('   for example for Web presentation.');
    set(0, 'DefaultAxesFontSize', 20)
    set(0, 'DefaultLineMarkerSize', 12);
    
   case 2
    disp('setting figure preferences for small .eps file creation');
    disp('** This is intended to create figures which will be');
    disp('   displayed side-by-side with another figure in LaTeX.');
    % this is what Trefethen used to create the figures for
    % "Spectral Methods in Matlab"
    set(0, 'defaultaxesfontsize', 12);
    set(0, 'defaultaxeslinewidth', .7);
    set(0, 'defaultlinelinewidth', .8);
    set(0, 'defaultpatchlinewidth', .7);

   case 3
    disp('setting figure preferences for standard figures file creation');
    set(0, 'defaultaxesfontsize', 20);
    set(0, 'defaultaxeslinewidth', 1.5);
    set(0, 'defaultlinelinewidth', 1.4);
    set(0, 'defaultpatchlinewidth', .7);
        
   case 4
    disp('setting figure preferences for Dominic');
    disp('** This is intended to create figures which will use');
    disp('   the full width of a page in LaTeX.');
    % This is Dominic's preferred option
    set(0, 'defaultaxesfontsize', 20);
    set(0, 'defaultaxeslinewidth', 2);
    set(0, 'defaultlinelinewidth', 2);
    set(0, 'defaultpatchlinewidth', 0.7);  
 
   case 9
    disp('Please modify the source code to add new modes');
    disp('or modify existing ones.');
    disp('Please contribute changes back to cbm[at]sfu[dot]ca');
    
   otherwise
    warning('invalid figures preference call');
  end

